Vortex: Efficient Sample-Free Dynamic Tensor Program Optimization via Hardware-aware Strategy Space Hierarchization

Dynamic-shape deep neural networks (DNNs) are rapidly evolving, attracting attention for their ability to handle variable input sizes in real-time applications. However, existing compilation optimization methods for such networks often rely heavily on predefined samples to guide the compilation process, which restricts their adaptability and efficiency. These sample-driven methods struggle to efficiently manage the diverse and unpredictable shapes encountered in real-world scenarios, often resulting in suboptimal performance. To tackle these issues, we introduce Vortex, a hardware-driven and sample-free compiler tailored for dynamic-shape tensor programs. Vortex capitalizes on detailed hardware information and hierarchizes the strategy space to facilitate high-performance code generation without relying on runtime shape samples. It features a unique bidirectional compilation workflow, combining top-down abstraction for aligning tensor program execution with hardware hierarchies and bottom-up kernel construction to narrow the search space, enabling Vortex to achieve remarkable efficiency. Comprehensive evaluations confirm that Vortex reduces compilation time by $176\times$ compared to the existing dynamic-shape compiler. Additionally, it substantially outperforms existing vendor-provided libraries and dynamic-shape compilers on both CPU and GPU platforms, delivering speedups of $2.53\times$ and $3.01\times$, respectively.

==> abst.py <==
class uLayer:
    def __init__(self, layer_idx):
        # Define the layer-specific properties
        self.layer_idx = layer_idx
        self.loop_sets = None  # Collection of loop sets (PL, TSL, TRL)
        self.data_load_function = None
        self.data_store_function = None
        self.computation_function = None
        self.layer_level = None
    
    # Setting interfaces for the layer properties
    def set_loop_sets(self, parallel_loops, temporal_spatial_loops, temporal_reduction_loops):
        self.loop_sets = {
            "PL": parallel_loops,
            "TSL": temporal_spatial_loops,
            "TRL": temporal_reduction_loops
        }
    
    def set_data_load_store_functions(self, load_function, store_function):
        self.data_load_function = load_function
        self.data_store_function = store_function

    def set_computation_function(self, computation_function):
        self.computation_function = computation_function
    
    def analytic_profile(self):
        pass

    def empirical_profile(self):
        pass


uLayer0, uLayer1, uLayer2 = uLayer(0), uLayer(1), uLayer(2)
uLayer0.set_loop_sets(["i", "j", "k"], ["n", "m"], ["r"])
uLayer0.set_data_load_store_functions(GlobaltoSharedLoad, SharedtoGlobalStore)
uLayer0.set_computation_function(None)
...


class uLayer:
    def __init__(self, layer_idx, loop_sets, load_func, store_func, calc_func):
        self.layer_idx = layer_idx
        self.loop_sets = loop_sets
        self.load_function = load_func
        self.store_function = store_func
        self.calculation_function = calc_func
        self.sub_layers = []  # 存储下一层级的uLayer

    def add_sub_layer(self, sub_layer):
        self.sub_layers.append(sub_layer)

    def compute(self, *args):
        # 对于最底层，执行具体的乘加计算
        if self.layer_idx == 0:
            return self.calculation_function(*args)
        # 对于其他层级，组合下层的计算结果
        else:
            results = [sub_layer.compute(*args) for sub_layer in self.sub_layers]
            return self.calculation_function(results)

# 示例：定义GEMM的乘加计算函数
def gemm_multiply_add(A, B):
    # 实现GEMM的乘加操作
    pass

def split_gemm_loops():
    split_loops = {
        'layer0': {"i": ["i_outer", "i_inner"], "j": ["j_outer", "j_inner"], "k": ["k_outer", "k_inner"]},
        'layer1': {"i": ["i_mid"], "j": ["j_mid"], "k": ["k_mid"]},
        'layer2': {"i": ["i_top"], "j": ["j_top"], "k": ["k_top"]}
    }
    return split_loops




gemm_te = ...  # GEMM的TE
split_loops = ...  # 对GEMM的TE进行循环划分

# 实例化uLayer并设置层级关系
uLayer0 = uLayer(0, split_loops['layer0'], load_func0, store_func0, gemm_calc)
uLayer1 = uLayer(1, split_loops['layer1'], load_func1, store_func1, uLayer0)
uLayer2 = uLayer(2, split_loops['layer2'], load_func2, store_func2, uLayer1)

# 通过cost model估计开销


# uLayer1.set_next_layer(uLayer0)
# uLayer2.set_next_layer(uLayer1)



# The definition of micro-tiles for a sparse operator.
class MicroTiledop :
    # data format in global memory, A is sparse 
    InputMicrotilesizes # 1x4 for A, None for B
    OutputMicrotilesize # None for c 
    
    # data format in shared memory
    TileInputFormats # 4x4 dense for A and B 
    TileOutputFormat # 4x4 dense for c

    DenseTileImpl # C[4x4J=A[4x4]*B[4x4]
    daf Generatekernel() 



class rTile {
    TensorExpr expr;
    TileShape shape;
    TileShape storage_padding; 
    vector<TileShape> GetInputDataTiles(); 
    vector<TileShape> GetOutputDataTiles();
};
// compute interface
int Load(T* src, rTile st, T* dst, rTile dt); 
int Store(T* dst, rTile dt, T* src, rTile st); 
int Compute(TensorExpr e, rTile t, T** args);
Spec GetDeviceSpec (); // Spec query interface
// interfaces of the micro-performance model
size_t MemFootprint(rTile t);
size_t MemTraffic(rTile t);
double MaxComputePerf(TensorExpr expr); double MemPerf(rTile t);


==> clear.py <==
import os
import re

def remove_comments_from_latex(file_path):
    with open(file_path, 'r', encoding='utf-8') as file:
        content = file.read()

    # Remove \begin{comment} ... \end{comment} blocks
    content = re.sub(r'\\begin\{comment\}.*?\\end\{comment\}', '', content, flags=re.DOTALL)

    # Remove lines starting with % (line comments)
    content = re.sub(r'(?<!\\)%.*', '', content)

    # Save the modified content back to the file
    with open(file_path, 'w', encoding='utf-8') as file:
        file.write(content)

def remove_vspace_from_latex(file_path):
    with open(file_path, 'r', encoding='utf-8') as file:
        content = file.readlines()

    # Remove all \vspace commands
    content = [re.sub(r'\\vspace\{.*?\}', '', line) for line in content]

    # Save the modified content back to the file
    with open(file_path, 'w', encoding='utf-8') as file:
        file.writelines(content)

def remove_comments_from_directory(directory):
    for root, _, files in os.walk(directory):
        for file in files:
            if file.endswith('.tex'):
                file_path = os.path.join(root, file)
                remove_comments_from_latex(file_path)
                print(f"Processed {file_path}")

def remove_vspace_from_directory(directory):
    for root, _, files in os.walk(directory):
        for file in files:
            if file.endswith('.tex'):
                file_path = os.path.join(root, file)
                remove_vspace_from_latex(file_path)
                print(f"Processed {file_path}")

# Replace 'your_directory_path' with the path to your directory
# remove_comments_from_directory('./tex')
                        
remove_vspace_from_directory('./tex')

